Normal Ordering and Stirling-Type Combinatorics for Double Ore Extensions of Type (14641)

We develop an explicit PBW normal ordering theory for the $26$ double extension regular algebras of type $(14641)$ in the Zhang-Zhang classification. With respect to the order $x_1\prec x_2\prec y_1\prec y_2$, we obtain closed two-letter formulas for the internal relations and recursive coefficient systems for mixed words, products of PBW monomials, powers of normal blocks, and noncommutative multinomial expressions. The internal coefficients are mostly quantum or skew-commutative, while the Jordan families produce Lah-Whitney, hence Stirling-type, triangular arrays. The symbolic reductions are supported by a SageMath implementation included as an ancillary file.

==> anc/double_ore_pbw.sage <==
from sage.all import *

# PBW reduction engine for trimmed double Ore extensions
# Fixed order: x1 < x2 < y1 < y2.
# Polynomials are dictionaries {word_tuple: coefficient}.


def LC(K, terms):
    out = {}
    for coeff, word in terms:
        coeff = K(coeff)
        word = tuple(word)
        if coeff != 0:
            out[word] = out.get(word, K(0)) + coeff
    return {w: c for w, c in out.items() if c != 0}


class DoubleOrePBW:
    def __init__(self, K, rules, names=('x1', 'x2', 'y1', 'y2'), max_steps=200000):
        self.K = K
        self.names = tuple(names)
        self.rank = {s: i for i, s in enumerate(self.names)}
        self.max_steps = max_steps
        self.rules = {tuple(pair): self.clean(repl) for pair, repl in rules.items()}

    def clean(self, F):
        out = {}
        for w, c in F.items():
            w = tuple(w)
            c = self.K(c)
            if c != 0:
                out[w] = out.get(w, self.K(0)) + c
        return {w: c for w, c in out.items() if c != 0}

    def zero(self):
        return {}

    def one(self):
        return {(): self.K(1)}

    def term(self, word, coeff=1):
        return self.clean({tuple(word): self.K(coeff)})

    def gen(self, name):
        return self.term((name,), self.K(1))

    def gens(self):
        return tuple(self.gen(name) for name in self.names)

    def add(self, F, G, sF=None, sG=None):
        if sF is None:
            sF = self.K(1)
        if sG is None:
            sG = self.K(1)
        out = {}
        for w, c in F.items():
            out[w] = out.get(w, self.K(0)) + self.K(sF) * c
        for w, c in G.items():
            out[w] = out.get(w, self.K(0)) + self.K(sG) * c
        return self.clean(out)

    def sub(self, F, G):
        return self.add(F, G, self.K(1), -self.K(1))

    def reduce_lin(self, F, max_steps=None):
        if max_steps is None:
            max_steps = self.max_steps
        F = self.clean(F)
        for _ in range(max_steps):
            changed = False
            new = {}
            for word, coeff in F.items():
                idx = None
                pair = None
                for i in range(len(word) - 1):
                    candidate = (word[i], word[i + 1])
                    if candidate in self.rules:
                        idx = i
                        pair = candidate
                        break
                if idx is None:
                    new[word] = new.get(word, self.K(0)) + coeff
                    continue
                changed = True
                prefix = word[:idx]
                suffix = word[idx + 2:]
                for repl_word, repl_coeff in self.rules[pair].items():
                    new_word = prefix + repl_word + suffix
                    new[new_word] = new.get(new_word, self.K(0)) + coeff * repl_coeff
            F = self.clean(new)
            if not changed:
                return F
        raise RuntimeError('Reduction did not terminate. Increase max_steps or check the rules.')

    def NF_word(self, word):
        return self.reduce_lin(self.term(tuple(word), self.K(1)))

    def NF(self, F):
        return self.reduce_lin(F)

    def mul(self, F, G):
        prod = {}
        for w1, c1 in F.items():
            for w2, c2 in G.items():
                w = w1 + w2
                prod[w] = prod.get(w, self.K(0)) + c1 * c2
        return self.reduce_lin(prod)

    def pow(self, F, n):
        if n < 0:
            raise ValueError('The exponent must be nonnegative.')
        E = self.one()
        for _ in range(n):
            E = self.mul(E, F)
        return E

    def comm(self, F, G):
        return self.sub(self.mul(F, G), self.mul(G, F))

    def monomial_exp(self, a, b, c, d):
        return self.term(('x1',) * a + ('x2',) * b + ('y1',) * c + ('y2',) * d)

    def is_normal_word(self, word):
        return all(self.rank[word[i]] <= self.rank[word[i + 1]] for i in range(len(word) - 1))

    def collect_PBW(self, F):
        F = self.reduce_lin(F)
        out = {}
        for w, c in F.items():
            if not self.is_normal_word(w):
                raise ValueError('Non-normal word found: %s' % (w,))
            i = 0
            a = b = cc = d = 0
            while i < len(w) and w[i] == 'x1':
                a += 1; i += 1
            while i < len(w) and w[i] == 'x2':
                b += 1; i += 1
            while i < len(w) and w[i] == 'y1':
                cc += 1; i += 1
            while i < len(w) and w[i] == 'y2':
                d += 1; i += 1
            out[(a, b, cc, d)] = out.get((a, b, cc, d), self.K(0)) + c
        return {e: v for e, v in out.items() if v != 0}

    def rewrite_word_at(self, word, idx):
        word = tuple(word)
        pair = (word[idx], word[idx + 1])
        if pair not in self.rules:
            raise ValueError('The pair %s is not a rewriting rule.' % (pair,))
        prefix = word[:idx]
        suffix = word[idx + 2:]
        out = {}
        for repl_word, repl_coeff in self.rules[pair].items():
            new_word = prefix + repl_word + suffix
            out[new_word] = out.get(new_word, self.K(0)) + repl_coeff
        return self.clean(out)

    def overlap_report(self):
        problems = []
        for a in self.names:
            for b in self.names:
                for c in self.names:
                    word = (a, b, c)
                    if (a, b) in self.rules and (b, c) in self.rules:
                        left = self.reduce_lin(self.rewrite_word_at(word, 0))
                        right = self.reduce_lin(self.rewrite_word_at(word, 1))
                        diff = self.sub(left, right)
                        if diff:
                            problems.append((word, diff))
        return problems

    def commutators_with_generators(self, F):
        return {name: self.comm(F, self.gen(name)) for name in self.names}

    def is_central(self, F):
        return all(C == {} for C in self.commutators_with_generators(F).values())

    def basis_bidegree(self, nx, ny):
        basis = []
        for a in range(nx, -1, -1):
            b = nx - a
            for c in range(ny, -1, -1):
                d = ny - c
                basis.append((a, b, c, d))
        return basis

    def central_matrix_bidegree(self, nx, ny):
        basis_exp = self.basis_bidegree(nx, ny)
        basis_polys = [self.monomial_exp(a, b, c, d) for (a, b, c, d) in basis_exp]
        row_set = set()
        comm_data = []
        for F in basis_polys:
            current = {}
            for name in self.names:
                C = self.comm(F, self.gen(name))
                current[name] = C
                for w in C.keys():
                    row_set.add((name, w))
            comm_data.append(current)
        row_keys = sorted(row_set, key=lambda r: (self.rank[r[0]], len(r[1]), tuple(self.rank[s] for s in r[1])))
        row_index = {r: i for i, r in enumerate(row_keys)}
        M = matrix(self.K, len(row_keys), len(basis_polys))
        for j, current in enumerate(comm_data):
            for name in self.names:
                for w, c in current[name].items():
                    M[row_index[(name, w)], j] += c
        return M, basis_exp, row_keys

    def central_elements_bidegree(self, nx, ny):
        M, basis_exp, row_keys = self.central_matrix_bidegree(nx, ny)
        ker = M.right_kernel()
        basis_polys = [self.monomial_exp(a, b, c, d) for (a, b, c, d) in basis_exp]
        central = []
        for v in ker.basis():
            F = self.zero()
            for j in range(len(basis_polys)):
                if v[j] != 0:
                    F = self.add(F, basis_polys[j], self.K(1), v[j])
            central.append(self.clean(F))
        return central

    def format_word(self, word):
        word = tuple(word)
        if len(word) == 0:
            return '1'
        pieces = []
        i = 0
        while i < len(word):
            j = i + 1
            while j < len(word) and word[j] == word[i]:
                j += 1
            exponent = j - i
            pieces.append(word[i] if exponent == 1 else '%s^%s' % (word[i], exponent))
            i = j
        return '*'.join(pieces)

    def show(self, F):
        F = self.clean(F)
        if not F:
            return '0'
        def key(item):
            w = item[0]
            return (len(w), tuple(self.rank[s] for s in w), w)
        pieces = []
        for w, c in sorted(F.items(), key=key):
            pieces.append('(%s)' % c if w == () else '(%s)*%s' % (c, self.format_word(w)))
        return ' + '.join(pieces)


def build_trimmed_double_ore(K, q12, q11, p12, p11, a):
    def coeff(i, j, s, t):
        if (i, j, s, t) in a:
            return K(a[(i, j, s, t)])
        return K(a['a%s%s%s%s' % (i, j, s, t)])

    rules = {
        ('x2', 'x1'): LC(K, [(q12, ('x1', 'x2')), (q11, ('x1', 'x1'))]),
        ('y2', 'y1'): LC(K, [(p12, ('y1', 'y2')), (p11, ('y1', 'y1'))])
    }
    for i in [1, 2]:
        for s in [1, 2]:
            pair = ('y%s' % i, 'x%s' % s)
            terms = []
            for j in [1, 2]:
                for t in [1, 2]:
                    terms.append((coeff(i, j, s, t), ('x%s' % t, 'y%s' % j)))
            rules[pair] = LC(K, terms)
    return DoubleOrePBW(K, rules)


def build_symbolic_trimmed_double_ore():
    a_names = ['a%s%s%s%s' % (i, j, s, t) for i in [1, 2] for s in [1, 2] for j in [1, 2] for t in [1, 2]]
    par_names = ['q12', 'q11', 'p12', 'p11'] + a_names
    R = PolynomialRing(QQ, par_names)
    K = FractionField(R)
    par = {name: K(R.gen(i)) for i, name in enumerate(par_names)}
    a = {name: par[name] for name in a_names}
    B = build_trimmed_double_ore(K, par['q12'], par['q11'], par['p12'], par['p11'], a)
    return B, par


def NF_yixs(B, i, s, n, m):
    return B.NF_word(['y%s' % i] * n + ['x%s' % s] * m)


def NF_y2y1(B, n, m):
    return B.NF_word(['y2'] * n + ['y1'] * m)


def NF_x2x1(B, n, m):
    return B.NF_word(['x2'] * n + ['x1'] * m)


def NF_block_power(B, a, b, c, d, r):
    return B.pow(B.monomial_exp(a, b, c, d), r)


def NF_sum_power(B, letters, n):
    F = B.zero()
    for name in letters:
        F = B.add(F, B.gen(name))
    return B.pow(F, n)

